Non-thin rational points for elliptic K3 surfaces

We prove that elliptic K3 surfaces over a number field which admit a second elliptic fibration satisfy the potential Hilbert property. Equivalently, the set of their rational points is not thin after a finite extension of the base field. Furthermore, we classify those families of elliptic K3 surfaces over an algebraically closed field which do not admit a second elliptic fibration.

==> anc/Unique_Elliptic_Fibration.txt <==
//Picard lattices of K3 surfaces with a unique elliptic fibration
// dimension 3 (13 lattices)
[0 1 0; 1 -2 0; 0 0 -2]
[-2 2 1; 2 -2 1; 1 1 -2]
[0 1 0; 1 -2 0; 0 0 -4]
[0 1 0; 1 -2 0; 0 0 -6]
[0 1 0; 1 -2 0; 0 0 -10]
[0 1 0; 1 -2 0; 0 0 -14]
[0 1 0; 1 -2 0; 0 0 -26]
[0 2 0; 2 -2 0; 0 0 -4]
[0 4 0; 4 -2 2; 0 2 -4]
[0 2 0; 2 -2 1; 0 1 -6]
[0 3 0; 3 -2 0; 0 0 -6]
[0 6 0; 6 -2 3; 0 3 -6]
[0 2 0; 2 -2 1; 0 1 -14]
// dimension 4 (16 lattices)
[0 1 0 0; 1 -2 0 0; 0 0 -2 0; 0 0 0 -2]
[0 1 0 0; 1 -2 0 0; 0 0 -2 1; 0 0 1 -2]
[4 0 0 0; 0 -2 1 0; 0 1 -2 1; 0 0 1 -2]
[0 1 0 0; 1 -2 0 0; 0 0 -6 -1; 0 0 -1 -6]
[0 1 0 0; 1 -2 0 0; 0 0 -4 0; 0 0 0 -10]
[0 1 0 0; 1 -2 0 0; 0 0 -2 -1; 0 0 -1 -10]
[0 1 0 0; 1 -2 0 0; 0 0 -4 -2; 0 0 -2 -6]
[0 1 0 0; 1 -2 0 0; 0 0 -4 0; 0 0 0 -6]
[0 1 0 0; 1 -2 0 0; 0 0 -2 -1; 0 0 -1 -6]
[0 1 0 0; 1 -2 0 0; 0 0 -4 -1; 0 0 -1 -4]
[0 1 0 0; 1 -2 0 0; 0 0 -4 -2; 0 0 -2 -4]
[0 1 0 0; 1 -2 0 0; 0 0 -2 -1; 0 0 -1 -4]
[0 1 0 0; 1 -2 0 0; 0 0 -2 0; 0 0 0 -4]
[0 2 0 0; 2 -2 0 1; 0 0 -4 -2; 0 1 -2 -6]
[0 2 0 0; 2 -2 0 0; 0 0 -4 -2; 0 0 -2 -4]
[0 2 0 0; 2 -2 1 0; 0 1 -2 0; 0 0 0 -4]
// dimension 5 (17 lattices)
[0 1 0 0 0; 1 -2 0 0 0; 0 0 -2 0 0; 0 0 0 -2 0; 0 0 0 0 -2]
[0 1 0 0 0; 1 -2 0 0 0; 0 0 -2 1 0; 0 0 1 -2 0; 0 0 0 0 -2]
[0 1 0 0 0; 1 -2 0 0 0; 0 0 -2 1 0; 0 0 1 -2 1; 0 0 0 1 -2]
[8 0 0 0 0; 0 -2 0 -1 0; 0 0 -2 1 0; 0 -1 1 -2 1; 0 0 0 1 -2]
[0 1 0 0 0; 1 -2 0 0 0; 0 0 -2 -1 -1; 0 0 -1 -2 -1; 0 0 -1 -1 -4]
[0 1 0 0 0; 1 -2 0 0 0; 0 0 -2 -1 0; 0 0 -1 -4 -1; 0 0 0 -1 -4]
[0 1 0 0 0; 1 -2 0 0 0; 0 0 -2 0 0; 0 0 0 -4 -2; 0 0 0 -2 -4]
[0 1 0 0 0; 1 -2 0 0 0; 0 0 -4 -2 -2; 0 0 -2 -4 -2; 0 0 -2 -2 -6]
[0 1 0 0 0; 1 -2 0 0 0; 0 0 -2 0 -1; 0 0 0 -2 0; 0 0 -1 0 -4]
[0 1 0 0 0; 1 -2 0 0 0; 0 0 -4 -1 -1; 0 0 -1 -4 1; 0 0 -1 1 -4]
[0 1 0 0 0; 1 -2 0 0 0; 0 0 -2 0 1; 0 0 0 -2 -1; 0 0 1 -1 -6]
[0 1 0 0 0; 1 -2 0 0 0; 0 0 -2 0 1; 0 0 0 -2 -1; 0 0 1 -1 -4]
[0 1 0 0 0; 1 -2 0 0 0; 0 0 -4 1 2; 0 0 1 -4 1; 0 0 2 1 -4]
[0 1 0 0 0; 1 -2 0 0 0; 0 0 -2 1 -1; 0 0 1 -4 2; 0 0 -1 2 -4]
[0 1 0 0 0; 1 -2 0 0 0; 0 0 -2 -1 0; 0 0 -1 -2 0; 0 0 0 0 -4]
[0 1 0 0 0; 1 -2 0 0 0; 0 0 -2 0 -1; 0 0 0 -4 0; 0 0 -1 0 -6]
[0 2 0 0 0; 2 -2 1 0 0; 0 1 -2 0 0; 0 0 0 -4 -2; 0 0 0 -2 -4]
// dimension 6 (15 lattices)
[0 1 0 0 0 0; 1 -2 0 0 0 0; 0 0 -2 1 0 0; 0 0 1 -2 1 0; 0 0 0 1 -2 1; 0 0 0 0 1 -2]
[0 1 0 0 0 0; 1 -2 0 0 0 0; 0 0 -2 1 0 0; 0 0 1 -2 1 0; 0 0 0 1 -2 0; 0 0 0 0 0 -2]
[0 1 0 0 0 0; 1 -2 0 0 0 0; 0 0 -2 1 0 0; 0 0 1 -2 0 0; 0 0 0 0 -2 1; 0 0 0 0 1 -2]
[0 1 0 0 0 0; 1 -2 0 0 0 0; 0 0 -2 1 0 0; 0 0 1 -2 0 0; 0 0 0 0 -2 0; 0 0 0 0 0 -2]
[0 1 0 0 0 0; 1 -2 0 0 0 0; 0 0 -2 0 -1 0; 0 0 0 -2 1 0; 0 0 -1 1 -2 1; 0 0 0 0 1 -2]
[0 1 0 0 0 0; 1 -2 0 0 0 0; 0 0 -2 0 0 -1; 0 0 0 -2 0 -1; 0 0 0 0 -2 -1; 0 0 -1 -1 -1 -4]
[0 1 0 0 0 0; 1 -2 0 0 0 0; 0 0 -2 -1 0 0; 0 0 -1 -2 0 0; 0 0 0 0 -2 -1; 0 0 0 0 -1 -4]
[0 1 0 0 0 0; 1 -2 0 0 0 0; 0 0 -2 -1 -1 0; 0 0 -1 -2 0 -1; 0 0 -1 0 -2 0; 0 0 0 -1 0 -4]
[0 1 0 0 0 0; 1 -2 0 0 0 0; 0 0 -2 -1 0 0; 0 0 -1 -4 -2 -1; 0 0 0 -2 -4 -2; 0 0 0 -1 -2 -4]
[0 1 0 0 0 0; 1 -2 0 0 0 0; 0 0 -2 -1 -1 0; 0 0 -1 -2 0 -1; 0 0 -1 0 -4 -1; 0 0 0 -1 -1 -4]
[0 1 0 0 0 0; 1 -2 0 0 0 0; 0 0 -2 0 -1 -1; 0 0 0 -2 -1 0; 0 0 -1 -1 -4 -2; 0 0 -1 0 -2 -4]
[0 1 0 0 0 0; 1 -2 0 0 0 0; 0 0 -2 -1 -1 -1; 0 0 -1 -2 0 -1; 0 0 -1 0 -4 -2; 0 0 -1 -1 -2 -4]
[0 1 0 0 0 0; 1 -2 0 0 0 0; 0 0 -2 -1 0 -1; 0 0 -1 -2 0 0; 0 0 0 0 -2 -1; 0 0 -1 0 -1 -4]
[0 1 0 0 0 0; 1 -2 0 0 0 0; 0 0 -2 -1 -1 -1; 0 0 -1 -2 0 0; 0 0 -1 0 -2 0; 0 0 -1 0 0 -4]
[0 1 0 0 0 0; 1 -2 0 0 0 0; 0 0 -2 0 0 0; 0 0 0 -2 0 1; 0 0 0 0 -2 1; 0 0 0 1 1 -4]
// dimension 7 (12 lattices)
[0 1 0 0 0 0 0; 1 -2 0 0 0 0 0; 0 0 -2 0 -1 0 0; 0 0 0 -2 1 0 0; 0 0 -1 1 -2 1 0; 0 0 0 0 1 -2 0; 0 0 0 0 0 0 -2]
[0 1 0 0 0 0 0; 1 -2 0 0 0 0 0; 0 0 -2 1 0 0 0; 0 0 1 -2 0 0 0; 0 0 0 0 -2 1 0; 0 0 0 0 1 -2 0; 0 0 0 0 0 0 -2]
[0 1 0 0 0 0 0; 1 -2 0 0 0 0 0; 0 0 -2 1 0 0 0; 0 0 1 -2 1 0 0; 0 0 0 1 -2 0 0; 0 0 0 0 0 -2 1; 0 0 0 0 0 1 -2]
[0 1 0 0 0 0 0; 1 -2 0 0 0 0 0; 0 0 -2 1 0 0 0; 0 0 1 -2 1 0 0; 0 0 0 1 -2 1 0; 0 0 0 0 1 -2 0; 0 0 0 0 0 0 -2]
[0 1 0 0 0 0 0; 1 -2 0 0 0 0 0; 0 0 -2 1 0 0 0; 0 0 1 -2 1 0 0; 0 0 0 1 -2 1 0; 0 0 0 0 1 -2 1; 0 0 0 0 0 1 -2]
[0 1 0 0 0 0 0; 1 -2 0 0 0 0 0; 0 0 -2 0 -1 0 0; 0 0 0 -2 1 0 0; 0 0 -1 1 -2 1 0; 0 0 0 0 1 -2 1; 0 0 0 0 0 1 -2]
[0 1 0 0 0 0 0; 1 -2 0 0 0 0 0; 0 0 -2 0 0 -1 0; 0 0 0 -2 0 -1 -1; 0 0 0 0 -2 0 -1; 0 0 -1 -1 0 -2 0; 0 0 0 -1 -1 0 -4]
[0 1 0 0 0 0 0; 1 -2 0 0 0 0 0; 0 0 -2 -1 -1 0 0; 0 0 -1 -2 0 -1 0; 0 0 -1 0 -2 0 -1; 0 0 0 -1 0 -4 -2; 0 0 0 0 -1 -2 -4]
[0 1 0 0 0 0 0; 1 -2 0 0 0 0 0; 0 0 -2 -1 0 -1 0; 0 0 -1 -2 0 0 0; 0 0 0 0 -2 -1 0; 0 0 -1 0 -1 -2 -1; 0 0 0 0 0 -1 -4]
[0 1 0 0 0 0 0; 1 -2 0 0 0 0 0; 0 0 -2 -1 1 0 1; 0 0 -1 -2 0 0 1; 0 0 1 0 -2 0 -1; 0 0 0 0 0 -2 1; 0 0 1 1 -1 1 -4]
[0 1 0 0 0 0 0; 1 -2 0 0 0 0 0; 0 0 -2 -1 -1 1 1; 0 0 -1 -2 -1 0 1; 0 0 -1 -1 -2 1 1; 0 0 1 0 1 -2 -1; 0 0 1 1 1 -1 -4]
[0 1 0 0 0 0 0; 1 -2 0 0 0 0 0; 0 0 -2 0 0 0 1; 0 0 0 -2 -1 0 1; 0 0 0 -1 -2 0 0; 0 0 0 0 0 -2 -1; 0 0 1 1 0 -1 -4]
// dimension 8 (10 lattices)
[0 1 0 0 0 0 0 0; 1 -2 0 0 0 0 0 0; 0 0 -2 0 -1 0 0 0; 0 0 0 -2 1 0 0 0; 0 0 -1 1 -2 1 0 0; 0 0 0 0 1 -2 1 0; 0 0 0 0 0 1 -2 1; 0 0 0 0 0 0 1 -2]
[0 1 0 0 0 0 0 0; 1 -2 0 0 0 0 0 0; 0 0 -2 1 0 0 0 0; 0 0 1 -2 1 0 0 0; 0 0 0 1 -2 1 0 0; 0 0 0 0 1 -2 0 0; 0 0 0 0 0 0 -2 1; 0 0 0 0 0 0 1 -2]
[0 1 0 0 0 0 0 0; 1 -2 0 0 0 0 0 0; 0 0 -2 1 0 0 0 0; 0 0 1 -2 1 0 0 0; 0 0 0 1 -2 1 0 0; 0 0 0 0 1 -2 1 0; 0 0 0 0 0 1 -2 1; 0 0 0 0 0 0 1 -2]
[0 1 0 0 0 0 0 0; 1 -2 0 0 0 0 0 0; 0 0 -2 0 -1 0 0 0; 0 0 0 -2 1 0 0 0; 0 0 -1 1 -2 1 0 0; 0 0 0 0 1 -2 0 0; 0 0 0 0 0 0 -2 1; 0 0 0 0 0 0 1 -2]
[0 1 0 0 0 0 0 0; 1 -2 0 0 0 0 0 0; 0 0 -2 0 -1 0 0 0; 0 0 0 -2 1 0 0 0; 0 0 -1 1 -2 1 0 0; 0 0 0 0 1 -2 1 0; 0 0 0 0 0 1 -2 0; 0 0 0 0 0 0 0 -2]
[0 1 0 0 0 0 0 0; 1 -2 0 0 0 0 0 0; 0 0 -2 1 0 0 0 0; 0 0 1 -2 1 0 0 0; 0 0 0 1 -2 1 0 1; 0 0 0 0 1 -2 1 0; 0 0 0 0 0 1 -2 0; 0 0 0 0 1 0 0 -2]
[0 1 0 0 0 0 0 0; 1 -2 0 0 0 0 0 0; 0 0 -2 -1 -1 -1 -1 -1; 0 0 -1 -2 -1 0 -1 0; 0 0 -1 -1 -2 0 0 -1; 0 0 -1 0 0 -2 -1 0; 0 0 -1 -1 0 -1 -2 0; 0 0 -1 0 -1 0 0 -4]
[0 1 0 0 0 0 0 0; 1 -2 0 0 0 0 0 0; 0 0 -2 1 -1 -1 0 1; 0 0 1 -2 0 1 0 -1; 0 0 -1 0 -2 -1 0 1; 0 0 -1 1 -1 -2 0 1; 0 0 0 0 0 0 -2 1; 0 0 1 -1 1 1 1 -4]
[0 1 0 0 0 0 0 0; 1 -2 0 0 0 0 0 0; 0 0 -2 1 1 -1 -1 1; 0 0 1 -2 -1 0 0 -1; 0 0 1 -1 -2 0 0 0; 0 0 -1 0 0 -2 -1 0; 0 0 -1 0 0 -1 -2 1; 0 0 1 -1 0 0 1 -4]
[0 1 0 0 0 0 0 0; 1 -2 0 0 0 0 0 0; 0 0 -2 0 0 0 0 -1; 0 0 0 -2 -1 -1 1 1; 0 0 0 -1 -2 0 0 1; 0 0 0 -1 0 -2 1 1; 0 0 0 1 0 1 -2 -1; 0 0 -1 1 1 1 -1 -4]
// dimension 9 (5 lattices)
[0 1 0 0 0 0 0 0 0; 1 -2 0 0 0 0 0 0 0; 0 0 -2 1 0 0 0 0 0; 0 0 1 -2 1 0 0 0 0; 0 0 0 1 -2 1 0 0 0; 0 0 0 0 1 -2 1 0 1; 0 0 0 0 0 1 -2 1 0; 0 0 0 0 0 0 1 -2 0; 0 0 0 0 0 1 0 0 -2]
[0 1 0 0 0 0 0 0 0; 1 -2 0 0 0 0 0 0 0; 0 0 -2 0 -1 0 0 0 0; 0 0 0 -2 1 0 0 0 0; 0 0 -1 1 -2 1 0 0 0; 0 0 0 0 1 -2 1 0 0; 0 0 0 0 0 1 -2 0 0; 0 0 0 0 0 0 0 -2 1; 0 0 0 0 0 0 0 1 -2]
[0 1 0 0 0 0 0 0 0; 1 -2 0 0 0 0 0 0 0; 0 0 -2 0 -1 0 0 0 0; 0 0 0 -2 1 0 0 0 0; 0 0 -1 1 -2 1 0 0 0; 0 0 0 0 1 -2 1 0 0; 0 0 0 0 0 1 -2 1 0; 0 0 0 0 0 0 1 -2 1; 0 0 0 0 0 0 0 1 -2]
[0 1 0 0 0 0 0 0 0; 1 -2 0 0 0 0 0 0 0; 0 0 -2 1 0 0 0 0 0; 0 0 1 -2 1 0 0 0 0; 0 0 0 1 -2 1 0 1 0; 0 0 0 0 1 -2 1 0 0; 0 0 0 0 0 1 -2 0 0; 0 0 0 0 1 0 0 -2 0; 0 0 0 0 0 0 0 0 -2]
[0 1 0 0 0 0 0 0 0; 1 -2 0 0 0 0 0 0 0; 0 0 -2 -1 -1 -1 1 1 -1; 0 0 -1 -2 0 -1 1 1 0; 0 0 -1 0 -2 0 1 0 0; 0 0 -1 -1 0 -2 1 1 -1; 0 0 1 1 1 1 -2 -1 0; 0 0 1 1 0 1 -1 -2 0; 0 0 -1 0 0 -1 0 0 -4]
// dimension 10 (2 lattices)
[0 1 0 0 0 0 0 0 0 0; 1 -2 0 0 0 0 0 0 0 0; 0 0 -4 2 0 0 0 0 0 -1; 0 0 2 -2 1 0 0 0 0 0; 0 0 0 1 -2 1 0 0 0 0; 0 0 0 0 1 -2 1 0 0 0; 0 0 0 0 0 1 -2 1 0 0; 0 0 0 0 0 0 1 -2 1 0; 0 0 0 0 0 0 0 1 -2 0; 0 0 -1 0 0 0 0 0 0 -2]
[0 1 0 0 0 0 0 0 0 0; 1 -2 0 0 0 0 0 0 0 0; 0 0 -2 1 1 1 -1 -1 -1 1; 0 0 1 -2 -1 -1 1 1 0 -1; 0 0 1 -1 -2 -1 0 0 1 0; 0 0 1 -1 -1 -2 0 1 1 0; 0 0 -1 1 0 0 -2 -1 0 1; 0 0 -1 1 0 1 -1 -2 0 1; 0 0 -1 0 1 1 0 0 -2 0; 0 0 1 -1 0 0 1 1 0 -4]
// dimension 11 (1 lattice)
[0 1 0 0 0 0 0 0 0 0 0; 1 -2 0 0 0 0 0 0 0 0 0; 0 0 -4 2 0 0 0 0 0 -1 0; 0 0 2 -2 1 0 0 0 0 0 0; 0 0 0 1 -2 1 0 0 0 0 0; 0 0 0 0 1 -2 1 0 0 0 0; 0 0 0 0 0 1 -2 1 0 0 0; 0 0 0 0 0 0 1 -2 1 0 0; 0 0 0 0 0 0 0 1 -2 0 0; 0 0 -1 0 0 0 0 0 0 -2 0; 0 0 0 0 0 0 0 0 0 0 -2]
// dimension 12 (1 lattice)
[0 1 0 0 0 0 0 0 0 0 0 0; 1 -2 0 0 0 0 0 0 0 0 0 0; 0 0 -4 2 0 0 0 0 0 -1 0 0; 0 0 2 -2 1 0 0 0 0 0 0 0; 0 0 0 1 -2 1 0 0 0 0 0 0; 0 0 0 0 1 -2 1 0 0 0 0 0; 0 0 0 0 0 1 -2 1 0 0 0 0; 0 0 0 0 0 0 1 -2 1 0 0 0; 0 0 0 0 0 0 0 1 -2 0 0 0; 0 0 -1 0 0 0 0 0 0 -2 0 0; 0 0 0 0 0 0 0 0 0 0 -2 1; 0 0 0 0 0 0 0 0 0 0 1 -2]
